Faster Linear-Size And-Or Path and Adder Circuits

We consider the fundamental problem of constructing fast and small circuits for binary addition. We propose a new algorithm with running time $\mathcal O(n \log_2 n)$ for constructing linear-size $n$-bit adder circuits with a significantly better depth guarantee compared to previous approaches: Our circuits have a depth of at most $\log_2 n + \log_2 \log_2 n + \log_2 \log_2 \log_2 n + \text{const}$, improving upon the previously best circuits by [12] with a depth of at most $\log_2 n + 8 \sqrt{\log_2 n} + 6 \log_2 \log_2 n + \text{const}$. Hence, we decrease the gap to the lower bound of $\log_2 n + \log_2 \log_2 n + \text{const}$ by [5] significantly from $\mathcal O (\sqrt{\log_2 n})$ to $\mathcal O(\log_2 \log_2 \log_2 n)$. Our core routine is a new algorithm for the construction of a circuit for a single carry bit, or, more generally, for an And-Or path, i.e., a Boolean function of type $t_0 \lor ( t_1 \land (t_2 \lor ( \dots t_{m-1}) \dots ))$. We compute linear-size And-Or path circuits with a depth of at most $\log_2 m + \log_2 \log_2 m + 0.65$ in time $\mathcal O(m \log_2 m)$. These are the first And-Or path circuits known that, up to an additive constant, match the lower bound by [5] and at the same time have a linear size. The previously fastest And-Or path circuits are only by an additive constant worse in depth, but have a much higher size in the order of $\mathcal O (m \log_2 m)$.

==> images/phi.pdf.py <==
#!/usr/bin/env python3

import argparse
import numpy as np
import matplotlib as mpl
from math import log2
from math import log
from math import floor
from math import ceil
from python_tools import generate_plot

plt = generate_plot.create_pgf_plt()

minx=1
maxx=30
gamma = -1
phi_4 = -1.67

xvals = np.arange(minx, maxx, 1)
fig, ax = plt.subplots()

def flodd(x):
   result = floor(x)
   if result % 2 == 0:
      result -= 1
   return result

def pi(x):
   if x <= 2:
      return x
   else:
      return 2 * log2(x-1)
#   else:
#      return (log2(x+1))**2 - 2 * log2(x-2)

def psi(d):
#  psi_list = [0.2223, 0.2858, 0.2609, 0.2106, 0.1364, 0.0949, 0.0629, 0.0402, 0.0234, 0.0143, 0.0086, 0.0051, 0.0029, 0.0017, 0.0010, 0.0006, 0.0003, 0.0002, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001]
   psi_list = [0.3334, 0.3572, 0.3044, 0.2369, 0.1516, 0.1035, 0.0677, 0.0428, 0.0249, 0.0151, 0.0090, 0.0053, 0.0030, 0.0017, 0.0010, 0.0006, 0.0004, 0.0002, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001, 0.0001]
   min_d = 5
   return psi_list[d - min_d]

def phi(d):
   if d <= 4:
      return phi_4
   return phi(d-1) + psi(d)

def a(d):
   return ((d-1)**2) / 2**(d-2)

def round_up(number):
   return float(ceil(100000 * number) / 100000)

for d in xvals:
   if d > 5:
      print(f'd = {d}: psi(d) = {psi(d)}')
phi_large = [phi(d) for d in xvals if d > 4]
phi = [phi(1), phi(2), phi(3), phi(4)] + phi_large
psi_large = [psi(d) for d in xvals if d > 4]
total_psi = 0
for d in xvals:
   if d > 4 and d <= 21:
      psi_rounded = round_up(psi(d))
      total_psi = total_psi + psi_rounded
print(f'total psi = {total_psi}')
a_large = [a(d) for d in xvals if d > 5]
transp = 0.75
plt.plot(xvals, [0 for m in xvals], 'k--')
plt.plot(xvals[5:], a_large, 'o', label=r'$\frac{(d-1)^2}{2^{d-2}}$', alpha = transp)
plt.plot(xvals[4:], psi_large, 'o', label=r'$\psi(d)$', alpha = transp)
plt.plot(xvals, phi, 'o', label=r'$\phi(d)$', alpha = transp)
plt.grid()

ax.legend()

#ratio = 0.7
#ax.set_aspect(1.0/ax.get_data_ratio()*ratio)

generate_plot.save_plot(plt)


==> images/theta.pdf.py <==
#!/usr/bin/env python3

import numpy as np
from math import log2
from math import log
from python_tools import generate_plot

plt = generate_plot.create_pgf_plt()

minx=3
maxx=70
xvals = np.arange(minx, maxx, 1)
fig, ax = plt.subplots()
c = 0.58
thetas = [2**c * m * log2(m) - (m-2) * (log2(m) + log2(log2(m)) + c) - 2 for m in xvals]
lambdas = [((2**c - 1) * log2(m) - log2(log2(m)) - c) for m in xvals]
mlambdas = [m * lambdas[m - minx] for m in xvals]
kappas = [-2 + 2 *(log2(m) + log2(log2(m)) + c) for m in xvals]
negkappas = [-kappas[m - minx] for m in xvals]
nus = [(2**c - 1) / log(2) + (-m + 2 * log(m) + 2) / (log(2) * m * log(m)) for m in xvals]
tildenus = [m - 2 * log(m) * log(m) - 2 * log(m) - 2 for m in xvals ]
derthetas = [lambdas[m - minx] + nus[m - minx] for m in xvals]
plt.plot(xvals, kappas, label=r'$\kappa(m)$')
plt.plot(xvals, thetas, label=r'$\vartheta(0, m)$')
plt.plot(xvals, mlambdas, label =r'$m\lambda(m)$')
plt.plot(xvals, negkappas, label=r'$-\kappa(m)$')
#plt.plot(xvals, derthetas, label=r'$\frac{d}{dm}\vartheta(m)$')
plt.plot(xvals, [0 for m in xvals], 'k--')
#plt.plot(xvals, nus, label=r'$\nu(m)$')
#plt.plot(xvals, lambdas, label =r'$\lambda(m)$')
#plt.plot(xvals, tildenus, label=r'$\widetilde{\nu(m)}$')
ax.legend()

generate_plot.save_plot(plt)


==> images/theta_derived.pdf.py <==
#!/usr/bin/env python3

import numpy as np
from math import log2
from math import log
from python_tools import generate_plot

plt = generate_plot.create_pgf_plt()

minx=3
maxx=70
xvals = np.arange(minx, maxx, 1)
fig, ax = plt.subplots()
c = 0.58
thetas = [2**c * m * log2(m) - (m-2) * (log2(m) + log2(log2(m)) + c) - 2 for m in xvals]
lambdas = [((2**c - 1) * log2(m) - log2(log2(m)) - c) for m in xvals]
mlambdas = [m * lambdas[m - minx] for m in xvals]
kappas = [-2 + 2 *(log2(m) + log2(log2(m)) + c) for m in xvals]
negkappas = [-kappas[m - minx] for m in xvals]
nus = [(2**c - 1) / log(2) + (-m + 2 * log(m) + 2) / (log(2) * m * log(m)) for m in xvals]
tildenus = [m - 2 * log(m) * log(m) - 2 * log(m) - 2 for m in xvals ]
derthetas = [lambdas[m - minx] + nus[m - minx] for m in xvals]
#plt.plot(xvals, thetas, label=r'$\vartheta(0, m)$')
#plt.plot(xvals, kappas, label=r'$\kappa(m)$')
#plt.plot(xvals, mlambdas, label =r'$m\lambda(m)$')
#plt.plot(xvals, negkappas, label=r'$-\kappa(m)$')
plt.plot(xvals, [0 for m in xvals], 'k--')
plt.plot(xvals, nus, label=r'$\nu(m)$')
plt.plot(xvals, derthetas, label=r'$\frac{d}{dm}\vartheta(0,m)$')
plt.plot(xvals, lambdas, label =r'$\lambda(m)$')
#plt.plot(xvals, tildenus, label=r'$\widetilde{\nu(m)}$')
ax.legend()

generate_plot.save_plot(plt)

